Objective Assessment of Spatial Audio Quality using Directional Loudness Maps

This work introduces a feature extracted from stereophonic/binaural audio signals aiming to represent a measure of perceived quality degradation in processed spatial auditory scenes. The feature extraction technique is based on a simplified stereo signal model considering auditory events positioned towards a given direction in the stereo field using amplitude panning (AP) techniques. We decompose the stereo signal into a set of directional signals for given AP values in the Short-Time Fourier Transform domain and calculate their overall loudness to form a directional loudness representation or maps. Then, we compare directional loudness maps of a reference signal and a deteriorated version to derive a distortion measure aiming to describe the associated perceived degradation scores reported in listening tests. The measure is then tested on an extensive listening test database with stereo signals processed by state-of-the-art perceptual audio codecs using non waveform-preserving techniques such as bandwidth extension and joint stereo coding, known for presenting a challenge to existing quality predictors. Results suggest that the derived distortion measure can be incorporated as an extension to existing automated perceptual quality assessment algorithms for improving prediction on spatially coded audio signals.

==> latex_build.sh <==
#!/bin/bash

if [[ $1 == "" ]]
then
  echo "Usate latex_build.sh filename (without extension)";
  exit 1
fi

if [[ $1 == *".tex"* ]]
then
  echo "Please put the file name without the .tex extension, let latex handle that.";
  exit 1
fi

pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1
pdflatex $1 | grep --color=always 'error \| Error \| Warning \| warning'
evince  "$(basename "$1" .tex)".pdf

